Post-edit Analysis of Collective Biography Generation

Text generation is increasingly common but often requires manual post-editing where high precision is critical to end users. However, manual editing is expensive so we want to ensure this effort is focused on high-value tasks. And we want to maintain stylistic consistency, a particular challenge in crowd settings. We present a case study, analysing human post-editing in the context of a template-based biography generation system. An edit flow visualisation combined with manual characterisation of edits helps identify and prioritise work for improving end-to-end efficiency and accuracy.

==> build.sh <==
filename=www17_summ
pdflatex $filename.tex
cur_os=$(uname);
if [[ $cur_os == "Darwin" ]];
then
    open $filename.pdf;
else
    evince $filename.pdf;
fi;

